Twisted holography of defect fusions

In the twisted M-theory setting, various types of fusion of M2 and M5 branes induce coproducts between the algebra of operators on M2 branes and the algebra of operators on M5 branes. By doing a perturbative computation in the gravity side, which is captured by the 5d topological holomorphic $U(1)$ Chern-Simons theory, we reproduce the non-perturbative coproducts.

==> Submission v2/anc/Some_integrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43363,       1255]
NotebookOptionsPosition[     37898,       1151]
NotebookOutlinePosition[     38294,       1167]
CellTagsIndexPosition[     38251,       1164]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V0"}], ",", 
    RowBox[{"V1", " ", "integrals"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "+", "a"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{"m", ">=", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821515474804557*^9, 3.8215155079455233`*^9}, {
  3.821521533617655*^9, 3.821521540146867*^9}, {3.822030668055566*^9, 
  3.822030685268689*^9}, {3.8220308584736443`*^9, 
  3.822030882598906*^9}},ExpressionUUID->"51b9c83e-b100-48f3-8623-\
4fae38213ccf"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "3"}], "-", "m"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "m"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["7", "2"], "+", "m"}], "]"}]]], "Output",
 CellChangeTimes->{
  3.821515518863015*^9, {3.8220306822581167`*^9, 3.8220306898581467`*^9}},
 CellLabel->
  "Out[113]=",ExpressionUUID->"1f4d978e-b21d-4f42-8ea6-1f3bdc8b200e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", "z"], " ", "integral"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", "a"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"m", "+", "n", "+", "6"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"m", "+", "n"}], ">=", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821517824704051*^9, 3.82151784783636*^9}, {
   3.8215192639696283`*^9, 3.821519276742523*^9}, {3.821521527760725*^9, 
   3.821521530391038*^9}, {3.821521667736968*^9, 3.821521668313039*^9}, {
   3.821542023556714*^9, 3.8215420239486933`*^9}, {3.821542088115734*^9, 
   3.8215421151972237`*^9}, {3.822030693259356*^9, 3.822030713159347*^9}, 
   3.8220308893301764`*^9},ExpressionUUID->"6b4ef2cb-c55b-4f5a-9e47-\
5f3a94b17560"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["a", 
   RowBox[{
    RowBox[{"-", "3"}], "-", "m", "-", "n"}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", "m", "+", "n"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.821517858709202*^9, 3.821521677219945*^9, 3.821542037366891*^9, {
   3.8220307020808*^9, 3.8220307147020903`*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"164276aa-eb4f-47c8-8a1e-37b8b0cdd6d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", "w"], " ", "integral"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"r", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", "a"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m", "+", "n"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"m", "+", "n"}], ">=", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821517853768588*^9, 3.821517890017764*^9}, 
   3.8215179215626793`*^9, {3.821521677855466*^9, 3.821521707796977*^9}, {
   3.8215274891106358`*^9, 3.8215275170386133`*^9}, {3.821542044977277*^9, 
   3.821542064140974*^9}, {3.821542110206526*^9, 3.8215421180437937`*^9}, 
   3.822030722639003*^9, 
   3.822030893430616*^9},ExpressionUUID->"4c32f93b-b997-48e5-9d2b-\
821bad77532b"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["a", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "m", "-", "n"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m", "+", "n"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.821517893842607*^9, 3.821517924209454*^9, {3.821521687291456*^9, 
   3.821521709848775*^9}, 3.821527503961606*^9, {3.8215420624561863`*^9, 
   3.821542070876533*^9}, 3.822030724685361*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"ef2f9aa3-f727-4a0c-9eb1-b0013d1449d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"x", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "w", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "-", "m", "-", "n"}]], 
      SuperscriptBox["x", 
       RowBox[{"m", "-", "n"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       RowBox[{"n", "-", "m", "+", "1"}]]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m", "+", "n"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "m", "+", "n"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821542126204152*^9, 3.821542181801959*^9}, {
   3.821542215157586*^9, 3.821542230951614*^9}, {3.821542355660207*^9, 
   3.821542391078195*^9}, {3.821543936357916*^9, 3.821543936687171*^9}, {
   3.82180874898545*^9, 3.8218087533457193`*^9}, 
   3.822030897927072*^9},ExpressionUUID->"052a5f90-3916-488b-a65d-\
bd5eb93c0cc1"],

Cell[BoxData[
 TemplateBox[{
   FractionBox[
    RowBox[{
      SuperscriptBox["w", 
       RowBox[{
         RowBox[{"-", "2"}], "-", "m", "-", "n"}]], " ", 
      RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "m", "-", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "m", "+", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
      RowBox[{"(", 
        RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
        RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
        RowBox[{"5", "+", "m", "+", "n"}], ")"}]}]], 
   RowBox[{
     RowBox[{"-", "1"}], "<", 
     RowBox[{"Re", "[", 
       RowBox[{"m", "-", "n"}], "]"}], "<", "1"}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{
  3.82154218620382*^9, 3.821542235204239*^9, {3.8215423694040003`*^9, 
   3.8215423940034513`*^9}, 3.82154394132111*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"4ace2f56-b2bb-47e5-80f6-f58cc4380fac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"w", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}], ")"}]}], " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "+", "b"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"n", "+", "5"}], ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "b", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "b", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{"n", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821460221093803*^9, 3.8214602246629047`*^9}, {
   3.821460294492968*^9, 3.821460295484994*^9}, {3.8214606636865807`*^9, 
   3.8214606907870407`*^9}, {3.821460894202886*^9, 3.8214608943229523`*^9}, {
   3.821461194891653*^9, 3.821461195008381*^9}, {3.821461244221744*^9, 
   3.821461244357891*^9}, {3.821462657389399*^9, 3.821462657447075*^9}, 
   3.82146281419838*^9, {3.821510285706819*^9, 3.821510295981539*^9}, {
   3.8215103315566587`*^9, 3.821510337949318*^9}, {3.8215107980647373`*^9, 
   3.821510800293366*^9}, {3.821511283501953*^9, 3.821511315317955*^9}, {
   3.82151135803131*^9, 3.821511361580592*^9}, {3.821519269112999*^9, 
   3.821519270284219*^9}, {3.8220306063277483`*^9, 3.822030631642289*^9}, {
   3.8220309092852583`*^9, 3.822030912985581*^9}, {3.8220309490551367`*^9, 
   3.82203096108564*^9}},ExpressionUUID->"395eaf88-7bfd-4fad-8786-\
d80171383e1c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "a", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["b", "4"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.821511297342507*^9, 3.821511320081931*^9}, {
  3.821511359708263*^9, 3.821511365511091*^9}, {3.822030621487142*^9, 
  3.822030633310158*^9}},
 CellLabel->
  "Out[108]=",ExpressionUUID->"ae9f633b-f795-4dd2-bf5b-ee3af1134b13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"z", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "+", "b"}], ")"}], "^", "4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "b", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "b", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821460703900552*^9, 3.821460740422744*^9}, {
   3.8214611776209707`*^9, 3.821461222104636*^9}, {3.82146126682824*^9, 
   3.82146127813153*^9}, {3.821462629171225*^9, 3.821462629304263*^9}, 
   3.821462661775693*^9, {3.8214628219058113`*^9, 3.821462842873845*^9}, 
   3.8215103213889313`*^9, {3.8215113662928*^9, 3.821511370953904*^9}, {
   3.822030640126808*^9, 3.822030643380019*^9}, {3.822030957407196*^9, 
   3.822030958000937*^9}},ExpressionUUID->"3cb1e87c-79cd-4dbc-a436-\
4731df22253b"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"6", " ", "b"}]]], "Output",
 CellChangeTimes->{3.821511375237732*^9, 3.822030644419592*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"12f93a99-52a2-42d3-8a8a-a06cda45f863"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"t", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "^", "2"}], "+", "a"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8214615521998158`*^9, 3.821461615066618*^9}, 
   3.821462104858841*^9, {3.8214625682974453`*^9, 3.821462588198889*^9}, {
   3.821510346371367*^9, 3.821510357146936*^9}, {3.821510615831834*^9, 
   3.8215106170246763`*^9}, {3.821511388746517*^9, 3.8215113997337837`*^9}, {
   3.821802858104363*^9, 3.821802860399321*^9}, {3.822030651469777*^9, 
   3.8220306625240602`*^9}, {3.822030964350483*^9, 
   3.822030966153678*^9}},ExpressionUUID->"cf77020d-96a0-45c3-9e46-\
0b7fb8e3c6fb"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  SqrtBox["a"]]], "Output",
 CellChangeTimes->{{3.82151139439855*^9, 3.821511401726932*^9}, 
   3.82180286336237*^9, {3.82203066034326*^9, 3.8220306632494926`*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d7078d2f-c65a-4100-8227-aaa54cce2c6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"x", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", 
     RowBox[{"\[Pi]", "^", "2"}]}], ")"}], 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", "n"}], "]"}]], 
   FractionBox["1", "6"], 
   FractionBox["\[Pi]", 
    RowBox[{"1", " "}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "x"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.821510763378381*^9, 3.821510770845327*^9}, {
   3.821511406952816*^9, 3.821511479887761*^9}, {3.8215115516257057`*^9, 
   3.82151155412712*^9}, {3.8218027730615263`*^9, 3.821802774898101*^9}, 
   3.82180287390571*^9, {3.821803894027479*^9, 3.821803907455212*^9}, {
   3.8220309715273457`*^9, 
   3.822030973700109*^9}},ExpressionUUID->"f36b7855-ede2-49b8-a98e-\
3a2fde43e959"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}]}], 
  RowBox[{"256", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.821511487208569*^9, 3.8215115622553253`*^9, 
  3.821802782959732*^9, 3.821802880055331*^9, 3.821803913011636*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0675d91d-7be7-4ba1-935a-8052828561bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Section", " ", "3.6"}], ":", " ", 
    RowBox[{"V0", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"r", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"7", "/", "2"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", "a", "]"}], ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821804832046877*^9, 3.821804869239829*^9}, {
  3.8220307295557547`*^9, 3.822030736278742*^9}, {3.8220309842739153`*^9, 
  3.822030985934731*^9}},ExpressionUUID->"0f8ca688-d53b-4e15-8637-\
46b09f67fd91"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.821804870630906*^9, 3.822030737441565*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"22836218-25b6-4257-99e7-5dc886a4386e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Section", " ", "3.6"}], ":", " ", 
    RowBox[{"V1", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "3"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"7", "/", "2"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "b"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"Re", "[", "b", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "b", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8216882507692547`*^9, 3.8216882962211647`*^9}, {
   3.821805863241376*^9, 3.821805867357778*^9}, {3.821805957579834*^9, 
   3.82180595782545*^9}, {3.821808331005291*^9, 3.821808331668688*^9}, {
   3.821858666669909*^9, 3.8218586677409363`*^9}, 3.821859742323065*^9, {
   3.8220307473149137`*^9, 3.822030762408231*^9}, {3.822030989652025*^9, 
   3.822030990928738*^9}},ExpressionUUID->"b71768a6-9f8d-45b0-a08c-\
642590c0e70b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "15"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["2", 
     SuperscriptBox["a", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["b", "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "+", 
        SuperscriptBox["b", "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.821688293124908*^9, 3.821688297283482*^9}, 
   3.821805865723303*^9, {3.821805954974188*^9, 3.8218059758211107`*^9}, 
   3.821808332824162*^9, 3.821858682482726*^9, 3.822030765922526*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"de565350-3bf4-4aea-8280-220aec6a2347"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", 
       SubscriptBox["r", "z"], ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "7"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "7"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", "5"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821689773062131*^9, 3.821689791768445*^9}, {
  3.8216907616999073`*^9, 3.821690770307818*^9}, {3.821859750368533*^9, 
  3.821859760698574*^9}, {3.8218598974229937`*^9, 3.8218599055382147`*^9}, {
  3.8220307718409233`*^9, 3.822030783260128*^9}, {3.822030993049972*^9, 
  3.822031005519125*^9}, {3.822031051007183*^9, 
  3.8220310814898243`*^9}},ExpressionUUID->"8516cc23-bf08-425e-a4b3-\
01ee803d19f6"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"8", " ", "a"}]]], "Output",
 CellChangeTimes->{3.8220310063030643`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"9e5237b2-3347-449d-aae4-bf264672e496"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "t", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "7"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"a", "+", 
       RowBox[{"t", "^", "2"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82185978079377*^9, 3.8218597821622066`*^9}, {
   3.821859819800617*^9, 3.821859829815337*^9}, 3.822030789097332*^9, {
   3.8220310852184277`*^9, 
   3.822031087561322*^9}},ExpressionUUID->"bd769a27-6687-4ff4-959b-\
b32ee98d2ec2"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  SqrtBox["a"]]], "Output",
 CellChangeTimes->{{3.821859825613571*^9, 3.821859831540352*^9}, 
   3.822030790479432*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"39121ff6-cb77-46fe-9793-23b4a66ae5c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "x", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "7"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", "5"}], 
       RowBox[{"x", "^", "3"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "x"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8218598453273497`*^9, 3.821859881537134*^9}, {
   3.821860664975547*^9, 3.821860667977458*^9}, 3.821860800148687*^9, {
   3.8220310891873426`*^9, 
   3.822031091231254*^9}},ExpressionUUID->"aadd1aa2-3181-48d5-b28f-\
82b9ac065f21"],

Cell[BoxData[
 FractionBox["\[Pi]", "256"]], "Output",
 CellChangeTimes->{3.821859882924255*^9, 3.8218606713303328`*^9, 
  3.821860802578267*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"a13b1bfe-37ea-4cd3-ab93-fcd72e39c41d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", 
       SubscriptBox["r", "z"], ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", "5"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821859915316833*^9, 3.821859925724194*^9}, 
   3.822030793856331*^9, 3.8220310177177753`*^9, {3.822031094656481*^9, 
   3.822031096587226*^9}},ExpressionUUID->"b5eea4b1-c511-4eca-b6c1-\
6651e39ae229"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "2"]}]]], "Output",
 CellChangeTimes->{3.821859930319092*^9, 3.822030794945736*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"5584d020-9268-424f-a701-9b1153a2f72f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "t", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821859933797111*^9, 3.8218599340496283`*^9}, 
   3.822030796891609*^9, {3.822031101027185*^9, 
   3.822031106019862*^9}},ExpressionUUID->"f0ea126f-3d3c-4f23-9d02-\
e3f5441f5952"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.821859936383657*^9, 3.8220307976976748`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"2e16fea3-efa1-4af2-ab8d-a157cec2835e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "x", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "^", "5"}], "]"}], 
     RowBox[{
      RowBox[{"x", "^", "2"}], "/", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], "x"}], "]"}], "^", "3"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "x"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{
         SuperscriptBox["w2", "2"], "/", "x"}]}], "+", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"1", "/", "x"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8218599425362453`*^9, 3.8218599618025417`*^9}, {
   3.821860196177987*^9, 3.821860200718741*^9}, {3.821860236614895*^9, 
   3.821860247012241*^9}, 3.821860294645158*^9, {3.8218603398767843`*^9, 
   3.8218603405411043`*^9}, {3.821860677867896*^9, 3.821860684621101*^9}, {
   3.8220311084968843`*^9, 
   3.8220311105940657`*^9}},ExpressionUUID->"d78658a8-e960-4024-9390-\
b73d53fafbde"],

Cell[BoxData[
 RowBox[{
  FractionBox["3092", "3465"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["w2", "2"]}]}]], "Output",
 CellChangeTimes->{3.8218599634855013`*^9, 3.8218602504031563`*^9, 
  3.821860296010602*^9, 3.8218603417964897`*^9, 3.821860687405958*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"29da98be-7f96-40f9-8081-ff2bb9746ab9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", 
       SubscriptBox["r", "z"], ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"], 
     SuperscriptBox["t", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", "5"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821859977618744*^9, 3.8218599880175247`*^9}, 
   3.822030799706977*^9, 
   3.822031122391943*^9},ExpressionUUID->"32884208-9ded-402e-a18e-\
709b34cfa954"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "2"]}]]], "Output",
 CellChangeTimes->{3.821859993790847*^9, 3.822030800292399*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"b4071031-a40a-4c8b-8b81-5a4172e0e390"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "t", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"], 
     SuperscriptBox["t", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"t", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8218599986206017`*^9, 3.821859999564025*^9}, 
   3.822030802411845*^9, {3.822031128228095*^9, 
   3.822031130288999*^9}},ExpressionUUID->"7a8cf439-bd96-4849-9ae3-\
7a284c40a979"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  RowBox[{"2", " ", 
   SqrtBox["a"]}]]], "Output",
 CellChangeTimes->{3.821859999919256*^9, 3.8220308028272257`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"c275a729-edb3-447c-94ed-4e46a04bf198"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "x", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"], 
     SuperscriptBox["t", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", "5"}], 
       RowBox[{"x", "^", "3"}]}], "]"}], "2", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "x"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821860758768032*^9, 3.821860787306365*^9}, {
  3.8220311318773947`*^9, 
  3.822031134216243*^9}},ExpressionUUID->"0cd1b586-1d56-47ec-9bc0-\
8985a2b21559"],

Cell[BoxData[
 FractionBox["\[Pi]", "256"]], "Output",
 CellChangeTimes->{3.821860012665468*^9, 3.82186076360221*^9, 
  3.82186083131849*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e5bfa85f-c6bd-4dd3-80ee-a1375a87eca4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Section", " ", "3.8"}], ":", " ", 
   RowBox[{"higher", " ", "loops", " ", "cancellation"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.823499218873095*^9, 
  3.823499223979411*^9}},ExpressionUUID->"15832743-1c6c-4398-88b3-\
60a490040c6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Call", " ", "the", " ", "grassman", " ", "package"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Get", "[", "\"\<grassmann.m\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fermion", "[", 
     RowBox[{
      RowBox[{"dz", "[", "_", "]"}], ",", 
      RowBox[{"dw", "[", "_", "]"}], ",", 
      RowBox[{"dt", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Boson", "[", 
     RowBox[{
      RowBox[{"z", "[", "_", "]"}], ",", 
      RowBox[{"w", "[", "_", "]"}], ",", 
      RowBox[{"t", "[", "_", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8221161561411*^9, 3.8221162140509577`*^9}, {
  3.822116443324986*^9, 
  3.8221164808586283`*^9}},ExpressionUUID->"c2b9f05b-7684-4d97-829a-\
79d2966c83dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "if", " ", "the", " ", "grassman", " ", "coordinates", " ", 
    "work"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dz", "[", "1", "]"}], "**", 
    RowBox[{"dz", "[", "2", "]"}]}], "+", 
   RowBox[{
    RowBox[{"dz", "[", "2", "]"}], "**", 
    RowBox[{"dz", "[", "1", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.822116223587947*^9, 3.8221162310624123`*^9}, {
  3.822116453186849*^9, 
  3.8221164667228117`*^9}},ExpressionUUID->"f978d7fd-2783-4e39-b6b2-\
609ea6223cb0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8221162315707607`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"b03a16f3-a852-40b4-b2f7-dd5e05f7efb6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "numerator", " ", "of", " ", "the", " ", "5", "d", " ", 
    "gauge", " ", "boson", " ", "propagator"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "[", "i", "]"}], "-", 
        RowBox[{"z", "[", "j", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dw", "[", "i", "]"}], "-", 
         RowBox[{"dw", "[", "j", "]"}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dt", "[", "i", "]"}], "-", 
         RowBox[{"dt", "[", "j", "]"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "[", "i", "]"}], "-", 
        RowBox[{"w", "[", "j", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dz", "[", "i", "]"}], "-", 
         RowBox[{"dz", "[", "j", "]"}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dt", "[", "i", "]"}], "-", 
         RowBox[{"dt", "[", "j", "]"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "i", "]"}], "-", 
        RowBox[{"t", "[", "j", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dz", "[", "i", "]"}], "-", 
         RowBox[{"dz", "[", "j", "]"}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dw", "[", "i", "]"}], "-", 
         RowBox[{"dw", "[", "j", "]"}]}], ")"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.822116264567116*^9, 3.822116310458063*^9}, {
  3.822116483021091*^9, 3.8221164917050667`*^9}, {3.8221262611611032`*^9, 
  3.822126304802637*^9}, {3.8221281728213797`*^9, 3.822128177960937*^9}, {
  3.823499242208736*^9, 
  3.823499247567115*^9}},ExpressionUUID->"af9fe5f4-b518-4835-94b2-\
39b7045dfbca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Compute", " ", "the", " ", "product", " ", "of", " ", "three", " ", 
     "propagators", " ", "around", " ", "the", " ", "3"}], "-", 
    RowBox[{"point", " ", 
     RowBox[{"vertex", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "**", 
    RowBox[{"P", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "**", 
    RowBox[{"P", "[", 
     RowBox[{"4", ",", "3"}], "]"}]}], "//", "GExpand"}]}]], "Input",
 CellChangeTimes->{{3.822116327694092*^9, 3.82211634583965*^9}, {
  3.822116495165435*^9, 3.8221165047327757`*^9}, {3.82212642903516*^9, 
  3.8221264335613003`*^9}, {3.822126464488668*^9, 
  3.822126479582341*^9}},ExpressionUUID->"a45561cb-69f2-407d-9b12-\
681f0e54055e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.822116342050617*^9, 3.822116346327938*^9}, 
   3.822125584198861*^9, 3.822126309645134*^9, 3.822126436988367*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"46d74ff4-6d31-466a-87a4-140903bddba4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "product", " ", "of", " ", "looping", " ", 
    "propagators", " ", "on", " ", "the", " ", 
    RowBox[{"leg", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "**", 
    RowBox[{"P", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], "//", "GExpand"}]}]], "Input",
 CellChangeTimes->{{3.822126358504113*^9, 3.822126363961008*^9}, {
  3.82212639924931*^9, 3.822126412510026*^9}, {3.822126442964823*^9, 
  3.822126458465364*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8aee5ac0-e033-49d5-8320-b7ce246184fe"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.822126399587779*^9, {3.822128160924199*^9, 3.822128174417901*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"183fd776-a7d0-4980-a3f8-e22da3907f16"]
}, Open  ]]
},
WindowSize->{808, 662},
WindowMargins->{{Automatic, 267}, {-156, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f2c6bb00-4861-4312-a6b0-638bd0e8764f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1051, 29, 52, "Input",ExpressionUUID->"51b9c83e-b100-48f3-8623-4fae38213ccf"],
Cell[1634, 53, 484, 15, 62, "Output",ExpressionUUID->"1f4d978e-b21d-4f42-8ea6-1f3bdc8b200e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2155, 73, 1335, 35, 73, "Input",ExpressionUUID->"6b4ef2cb-c55b-4f5a-9e47-5f3a94b17560"],
Cell[3493, 110, 558, 16, 55, "Output",ExpressionUUID->"164276aa-eb4f-47c8-8a1e-37b8b0cdd6d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4088, 131, 1262, 34, 52, "Input",ExpressionUUID->"4c32f93b-b997-48e5-9d2b-821bad77532b"],
Cell[5353, 167, 504, 13, 55, "Output",ExpressionUUID->"ef2f9aa3-f727-4a0c-9eb1-b0013d1449d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5894, 185, 1352, 37, 74, "Input",ExpressionUUID->"052a5f90-3916-488b-a65d-bd5eb93c0cc1"],
Cell[7249, 224, 1029, 28, 65, "Output",ExpressionUUID->"4ace2f56-b2bb-47e5-80f6-f58cc4380fac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8315, 257, 1825, 42, 73, "Input",ExpressionUUID->"395eaf88-7bfd-4fad-8786-d80171383e1c"],
Cell[10143, 301, 492, 13, 53, "Output",ExpressionUUID->"ae9f633b-f795-4dd2-bf5b-ee3af1134b13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10672, 319, 1246, 31, 52, "Input",ExpressionUUID->"3cb1e87c-79cd-4dbc-a436-4731df22253b"],
Cell[11921, 352, 218, 5, 51, "Output",ExpressionUUID->"12f93a99-52a2-42d3-8a8a-a06cda45f863"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12176, 362, 1209, 30, 52, "Input",ExpressionUUID->"cf77020d-96a0-45c3-9e46-0b7fb8e3c6fb"],
Cell[13388, 394, 284, 6, 51, "Output",ExpressionUUID->"d7078d2f-c65a-4100-8227-aaa54cce2c6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13709, 405, 1453, 43, 70, "Input",ExpressionUUID->"f36b7855-ede2-49b8-a98e-3a2fde43e959"],
Cell[15165, 450, 454, 11, 55, "Output",ExpressionUUID->"0675d91d-7be7-4ba1-935a-8052828561bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15656, 466, 853, 23, 52, "Input",ExpressionUUID->"0f8ca688-d53b-4e15-8637-46b09f67fd91"],
Cell[16512, 491, 268, 7, 52, "Output",ExpressionUUID->"22836218-25b6-4257-99e7-5dc886a4386e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16817, 503, 1344, 35, 73, "Input",ExpressionUUID->"b71768a6-9f8d-45b0-a08c-642590c0e70b"],
Cell[18164, 540, 783, 23, 60, "Output",ExpressionUUID->"de565350-3bf4-4aea-8280-220aec6a2347"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18984, 568, 1304, 34, 52, "Input",ExpressionUUID->"8516cc23-bf08-425e-a4b3-01ee803d19f6"],
Cell[20291, 604, 198, 5, 51, "Output",ExpressionUUID->"9e5237b2-3347-449d-aae4-bf264672e496"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20526, 614, 1082, 30, 52, "Input",ExpressionUUID->"bd769a27-6687-4ff4-959b-b32ee98d2ec2"],
Cell[21611, 646, 239, 6, 51, "Output",ExpressionUUID->"39121ff6-cb77-46fe-9793-23b4a66ae5c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21887, 657, 996, 28, 52, "Input",ExpressionUUID->"aadd1aa2-3181-48d5-b28f-82b9ac065f21"],
Cell[22886, 687, 224, 4, 48, "Output",ExpressionUUID->"a13b1bfe-37ea-4cd3-ab93-fcd72e39c41d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23147, 696, 1103, 31, 52, "Input",ExpressionUUID->"b5eea4b1-c511-4eca-b6c1-6651e39ae229"],
Cell[24253, 729, 244, 6, 52, "Output",ExpressionUUID->"5584d020-9268-424f-a701-9b1153a2f72f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24534, 740, 1060, 30, 52, "Input",ExpressionUUID->"f0ea126f-3d3c-4f23-9d02-e3f5441f5952"],
Cell[25597, 772, 274, 7, 49, "Output",ExpressionUUID->"2e16fea3-efa1-4af2-ab8d-a157cec2835e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25908, 784, 1591, 45, 77, "Input",ExpressionUUID->"d78658a8-e960-4024-9390-b73d53fafbde"],
Cell[27502, 831, 344, 7, 51, "Output",ExpressionUUID->"29da98be-7f96-40f9-8081-ff2bb9746ab9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27883, 843, 1089, 32, 52, "Input",ExpressionUUID->"32884208-9ded-402e-a18e-709b34cfa954"],
Cell[28975, 877, 244, 6, 52, "Output",ExpressionUUID->"b4071031-a40a-4c8b-8b81-5a4172e0e390"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29256, 888, 1118, 32, 52, "Input",ExpressionUUID->"7a8cf439-bd96-4849-9ae3-7a284c40a979"],
Cell[30377, 922, 237, 6, 51, "Output",ExpressionUUID->"c275a729-edb3-447c-94ed-4e46a04bf198"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30651, 933, 952, 28, 52, "Input",ExpressionUUID->"0cd1b586-1d56-47ec-9bc0-8985a2b21559"],
Cell[31606, 963, 220, 4, 48, "Output",ExpressionUUID->"e5bfa85f-c6bd-4dd3-80ee-a1375a87eca4"]
}, Open  ]],
Cell[31841, 970, 304, 8, 30, "Input",ExpressionUUID->"15832743-1c6c-4398-88b3-60a490040c6e"],
Cell[32148, 980, 971, 26, 115, "Input",ExpressionUUID->"c2b9f05b-7684-4d97-829a-79d2966c83dc"],
Cell[CellGroupData[{
Cell[33144, 1010, 578, 16, 52, "Input",ExpressionUUID->"f978d7fd-2783-4e39-b6b2-609ea6223cb0"],
Cell[33725, 1028, 150, 2, 34, "Output",ExpressionUUID->"b03a16f3-a852-40b4-b2f7-dd5e05f7efb6"]
}, Open  ]],
Cell[33890, 1033, 1984, 59, 94, "Input",ExpressionUUID->"af9fe5f4-b518-4835-94b2-39b7045dfbca"],
Cell[CellGroupData[{
Cell[35899, 1096, 829, 21, 52, "Input",ExpressionUUID->"a45561cb-69f2-407d-9b12-681f0e54055e"],
Cell[36731, 1119, 243, 3, 34, "Output",ExpressionUUID->"46d74ff4-6d31-466a-87a4-140903bddba4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37011, 1127, 670, 16, 52, "Input",ExpressionUUID->"8aee5ac0-e033-49d5-8320-b7ce246184fe"],
Cell[37684, 1145, 198, 3, 34, "Output",ExpressionUUID->"183fd776-a7d0-4980-a3f8-e22da3907f16"]
}, Open  ]]
}
]
*)



==> anc/Some_integrals.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     43363,       1255]
NotebookOptionsPosition[     37898,       1151]
NotebookOutlinePosition[     38294,       1167]
CellTagsIndexPosition[     38251,       1164]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V0"}], ",", 
    RowBox[{"V1", " ", "integrals"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"t", "^", "2"}], "+", "a"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"2", "m"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{"m", ">=", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821515474804557*^9, 3.8215155079455233`*^9}, {
  3.821521533617655*^9, 3.821521540146867*^9}, {3.822030668055566*^9, 
  3.822030685268689*^9}, {3.8220308584736443`*^9, 
  3.822030882598906*^9}},ExpressionUUID->"51b9c83e-b100-48f3-8623-\
4fae38213ccf"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["a", 
    RowBox[{
     RowBox[{"-", "3"}], "-", "m"}]], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"3", "+", "m"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["7", "2"], "+", "m"}], "]"}]]], "Output",
 CellChangeTimes->{
  3.821515518863015*^9, {3.8220306822581167`*^9, 3.8220306898581467`*^9}},
 CellLabel->
  "Out[113]=",ExpressionUUID->"1f4d978e-b21d-4f42-8ea6-1f3bdc8b200e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", "z"], " ", "integral"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", "a"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"m", "+", "n", "+", "6"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"m", "+", "n"}], ">=", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821517824704051*^9, 3.82151784783636*^9}, {
   3.8215192639696283`*^9, 3.821519276742523*^9}, {3.821521527760725*^9, 
   3.821521530391038*^9}, {3.821521667736968*^9, 3.821521668313039*^9}, {
   3.821542023556714*^9, 3.8215420239486933`*^9}, {3.821542088115734*^9, 
   3.8215421151972237`*^9}, {3.822030693259356*^9, 3.822030713159347*^9}, 
   3.8220308893301764`*^9},ExpressionUUID->"6b4ef2cb-c55b-4f5a-9e47-\
5f3a94b17560"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["a", 
   RowBox[{
    RowBox[{"-", "3"}], "-", "m", "-", "n"}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", "m", "+", "n"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.821517858709202*^9, 3.821521677219945*^9, 3.821542037366891*^9, {
   3.8220307020808*^9, 3.8220307147020903`*^9}},
 CellLabel->
  "Out[116]=",ExpressionUUID->"164276aa-eb4f-47c8-8a1e-37b8b0cdd6d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{
     SubscriptBox["r", "w"], " ", "integral"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"r", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", "a"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"3", "+", "m", "+", "n"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"m", "+", "n"}], ">=", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821517853768588*^9, 3.821517890017764*^9}, 
   3.8215179215626793`*^9, {3.821521677855466*^9, 3.821521707796977*^9}, {
   3.8215274891106358`*^9, 3.8215275170386133`*^9}, {3.821542044977277*^9, 
   3.821542064140974*^9}, {3.821542110206526*^9, 3.8215421180437937`*^9}, 
   3.822030722639003*^9, 
   3.822030893430616*^9},ExpressionUUID->"4c32f93b-b997-48e5-9d2b-\
821bad77532b"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["a", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "m", "-", "n"}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "m", "+", "n"}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.821517893842607*^9, 3.821517924209454*^9, {3.821521687291456*^9, 
   3.821521709848775*^9}, 3.821527503961606*^9, {3.8215420624561863`*^9, 
   3.821542070876533*^9}, 3.822030724685361*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"ef2f9aa3-f727-4a0c-9eb1-b0013d1449d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.4"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"x", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", "w", ")"}], 
       RowBox[{
        RowBox[{"-", "2"}], "-", "m", "-", "n"}]], 
      SuperscriptBox["x", 
       RowBox[{"m", "-", "n"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       RowBox[{"n", "-", "m", "+", "1"}]]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m", "+", "n"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "m", "+", "n"}], ")"}]}]], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821542126204152*^9, 3.821542181801959*^9}, {
   3.821542215157586*^9, 3.821542230951614*^9}, {3.821542355660207*^9, 
   3.821542391078195*^9}, {3.821543936357916*^9, 3.821543936687171*^9}, {
   3.82180874898545*^9, 3.8218087533457193`*^9}, 
   3.822030897927072*^9},ExpressionUUID->"052a5f90-3916-488b-a65d-\
bd5eb93c0cc1"],

Cell[BoxData[
 TemplateBox[{
   FractionBox[
    RowBox[{
      SuperscriptBox["w", 
       RowBox[{
         RowBox[{"-", "2"}], "-", "m", "-", "n"}]], " ", 
      RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "m", "-", "n"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", "m", "+", "n"}], "]"}]}], 
    RowBox[{"4", " ", 
      RowBox[{"(", 
        RowBox[{"2", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
        RowBox[{"3", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
        RowBox[{"4", "+", "m", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
        RowBox[{"5", "+", "m", "+", "n"}], ")"}]}]], 
   RowBox[{
     RowBox[{"-", "1"}], "<", 
     RowBox[{"Re", "[", 
       RowBox[{"m", "-", "n"}], "]"}], "<", "1"}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{
  3.82154218620382*^9, 3.821542235204239*^9, {3.8215423694040003`*^9, 
   3.8215423940034513`*^9}, 3.82154394132111*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"4ace2f56-b2bb-47e5-80f6-f58cc4380fac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"w", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"w", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "n"}], "+", "1"}], ")"}]}], " ", 
     RowBox[{"a", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"w", "^", "2"}], "+", "b"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"n", "+", "5"}], ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "b", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "b", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{"n", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821460221093803*^9, 3.8214602246629047`*^9}, {
   3.821460294492968*^9, 3.821460295484994*^9}, {3.8214606636865807`*^9, 
   3.8214606907870407`*^9}, {3.821460894202886*^9, 3.8214608943229523`*^9}, {
   3.821461194891653*^9, 3.821461195008381*^9}, {3.821461244221744*^9, 
   3.821461244357891*^9}, {3.821462657389399*^9, 3.821462657447075*^9}, 
   3.82146281419838*^9, {3.821510285706819*^9, 3.821510295981539*^9}, {
   3.8215103315566587`*^9, 3.821510337949318*^9}, {3.8215107980647373`*^9, 
   3.821510800293366*^9}, {3.821511283501953*^9, 3.821511315317955*^9}, {
   3.82151135803131*^9, 3.821511361580592*^9}, {3.821519269112999*^9, 
   3.821519270284219*^9}, {3.8220306063277483`*^9, 3.822030631642289*^9}, {
   3.8220309092852583`*^9, 3.822030912985581*^9}, {3.8220309490551367`*^9, 
   3.82203096108564*^9}},ExpressionUUID->"395eaf88-7bfd-4fad-8786-\
d80171383e1c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", "a", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}]}], 
  RowBox[{
   SuperscriptBox["b", "4"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.821511297342507*^9, 3.821511320081931*^9}, {
  3.821511359708263*^9, 3.821511365511091*^9}, {3.822030621487142*^9, 
  3.822030633310158*^9}},
 CellLabel->
  "Out[108]=",ExpressionUUID->"ae9f633b-f795-4dd2-bf5b-ee3af1134b13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"z", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"z", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "^", "2"}], "+", "b"}], ")"}], "^", "4"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "b", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "b", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821460703900552*^9, 3.821460740422744*^9}, {
   3.8214611776209707`*^9, 3.821461222104636*^9}, {3.82146126682824*^9, 
   3.82146127813153*^9}, {3.821462629171225*^9, 3.821462629304263*^9}, 
   3.821462661775693*^9, {3.8214628219058113`*^9, 3.821462842873845*^9}, 
   3.8215103213889313`*^9, {3.8215113662928*^9, 3.821511370953904*^9}, {
   3.822030640126808*^9, 3.822030643380019*^9}, {3.822030957407196*^9, 
   3.822030958000937*^9}},ExpressionUUID->"3cb1e87c-79cd-4dbc-a436-\
4731df22253b"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"6", " ", "b"}]]], "Output",
 CellChangeTimes->{3.821511375237732*^9, 3.822030644419592*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"12f93a99-52a2-42d3-8a8a-a06cda45f863"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"t", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t", "^", "2"}], "+", "a"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8214615521998158`*^9, 3.821461615066618*^9}, 
   3.821462104858841*^9, {3.8214625682974453`*^9, 3.821462588198889*^9}, {
   3.821510346371367*^9, 3.821510357146936*^9}, {3.821510615831834*^9, 
   3.8215106170246763`*^9}, {3.821511388746517*^9, 3.8215113997337837`*^9}, {
   3.821802858104363*^9, 3.821802860399321*^9}, {3.822030651469777*^9, 
   3.8220306625240602`*^9}, {3.822030964350483*^9, 
   3.822030966153678*^9}},ExpressionUUID->"cf77020d-96a0-45c3-9e46-\
0b7fb8e3c6fb"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  SqrtBox["a"]]], "Output",
 CellChangeTimes->{{3.82151139439855*^9, 3.821511401726932*^9}, 
   3.82180286336237*^9, {3.82203066034326*^9, 3.8220306632494926`*^9}},
 CellLabel->
  "Out[111]=",ExpressionUUID->"d7078d2f-c65a-4100-8227-aaa54cce2c6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.5"}], ":", " ", "V2"}], ",", " ", 
    RowBox[{"x", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"4", 
     RowBox[{"\[Pi]", "^", "2"}]}], ")"}], 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}]}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"5", "+", "n"}], "]"}]], 
   FractionBox["1", "6"], 
   FractionBox["\[Pi]", 
    RowBox[{"1", " "}]], 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "x"}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.821510763378381*^9, 3.821510770845327*^9}, {
   3.821511406952816*^9, 3.821511479887761*^9}, {3.8215115516257057`*^9, 
   3.82151155412712*^9}, {3.8218027730615263`*^9, 3.821802774898101*^9}, 
   3.82180287390571*^9, {3.821803894027479*^9, 3.821803907455212*^9}, {
   3.8220309715273457`*^9, 
   3.822030973700109*^9}},ExpressionUUID->"f36b7855-ede2-49b8-a98e-\
3a2fde43e959"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[Pi]", "4"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}]}], 
  RowBox[{"256", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"5", "+", "n"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.821511487208569*^9, 3.8215115622553253`*^9, 
  3.821802782959732*^9, 3.821802880055331*^9, 3.821803913011636*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"0675d91d-7be7-4ba1-935a-8052828561bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Section", " ", "3.6"}], ":", " ", 
    RowBox[{"V0", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"r", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"7", "/", "2"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"Re", "[", "a", "]"}], ">", "0"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821804832046877*^9, 3.821804869239829*^9}, {
  3.8220307295557547`*^9, 3.822030736278742*^9}, {3.8220309842739153`*^9, 
  3.822030985934731*^9}},ExpressionUUID->"0f8ca688-d53b-4e15-8637-\
46b09f67fd91"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"5", " ", 
   SuperscriptBox["a", 
    RowBox[{"5", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.821804870630906*^9, 3.822030737441565*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"22836218-25b6-4257-99e7-5dc886a4386e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Section", " ", "3.6"}], ":", " ", 
    RowBox[{"V1", " ", "integral"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "3"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"7", "/", "2"}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "b"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
      RowBox[{
       RowBox[{"Re", "[", "b", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "b", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8216882507692547`*^9, 3.8216882962211647`*^9}, {
   3.821805863241376*^9, 3.821805867357778*^9}, {3.821805957579834*^9, 
   3.82180595782545*^9}, {3.821808331005291*^9, 3.821808331668688*^9}, {
   3.821858666669909*^9, 3.8218586677409363`*^9}, 3.821859742323065*^9, {
   3.8220307473149137`*^9, 3.822030762408231*^9}, {3.822030989652025*^9, 
   3.822030990928738*^9}},ExpressionUUID->"b71768a6-9f8d-45b0-a08c-\
642590c0e70b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "15"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["2", 
     SuperscriptBox["a", 
      RowBox[{"3", "/", "2"}]]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "a"}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["b", "2"]}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "+", 
        SuperscriptBox["b", "2"]}], ")"}], 
      RowBox[{"5", "/", "2"}]]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.821688293124908*^9, 3.821688297283482*^9}, 
   3.821805865723303*^9, {3.821805954974188*^9, 3.8218059758211107`*^9}, 
   3.821808332824162*^9, 3.821858682482726*^9, 3.822030765922526*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"de565350-3bf4-4aea-8280-220aec6a2347"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", 
       SubscriptBox["r", "z"], ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "7"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "7"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", "5"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821689773062131*^9, 3.821689791768445*^9}, {
  3.8216907616999073`*^9, 3.821690770307818*^9}, {3.821859750368533*^9, 
  3.821859760698574*^9}, {3.8218598974229937`*^9, 3.8218599055382147`*^9}, {
  3.8220307718409233`*^9, 3.822030783260128*^9}, {3.822030993049972*^9, 
  3.822031005519125*^9}, {3.822031051007183*^9, 
  3.8220310814898243`*^9}},ExpressionUUID->"8516cc23-bf08-425e-a4b3-\
01ee803d19f6"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"8", " ", "a"}]]], "Output",
 CellChangeTimes->{3.8220310063030643`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"9e5237b2-3347-449d-aae4-bf264672e496"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "t", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "7"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"a", "+", 
       RowBox[{"t", "^", "2"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.82185978079377*^9, 3.8218597821622066`*^9}, {
   3.821859819800617*^9, 3.821859829815337*^9}, 3.822030789097332*^9, {
   3.8220310852184277`*^9, 
   3.822031087561322*^9}},ExpressionUUID->"bd769a27-6687-4ff4-959b-\
b32ee98d2ec2"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  SqrtBox["a"]]], "Output",
 CellChangeTimes->{{3.821859825613571*^9, 3.821859831540352*^9}, 
   3.822030790479432*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"39121ff6-cb77-46fe-9793-23b4a66ae5c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "x", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "7"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", "5"}], 
       RowBox[{"x", "^", "3"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "x"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8218598453273497`*^9, 3.821859881537134*^9}, {
   3.821860664975547*^9, 3.821860667977458*^9}, 3.821860800148687*^9, {
   3.8220310891873426`*^9, 
   3.822031091231254*^9}},ExpressionUUID->"aadd1aa2-3181-48d5-b28f-\
82b9ac065f21"],

Cell[BoxData[
 FractionBox["\[Pi]", "256"]], "Output",
 CellChangeTimes->{3.821859882924255*^9, 3.8218606713303328`*^9, 
  3.821860802578267*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"a13b1bfe-37ea-4cd3-ab93-fcd72e39c41d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", 
       SubscriptBox["r", "z"], ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", "5"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821859915316833*^9, 3.821859925724194*^9}, 
   3.822030793856331*^9, 3.8220310177177753`*^9, {3.822031094656481*^9, 
   3.822031096587226*^9}},ExpressionUUID->"b5eea4b1-c511-4eca-b6c1-\
6651e39ae229"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "2"]}]]], "Output",
 CellChangeTimes->{3.821859930319092*^9, 3.822030794945736*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"5584d020-9268-424f-a701-9b1153a2f72f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "t", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821859933797111*^9, 3.8218599340496283`*^9}, 
   3.822030796891609*^9, {3.822031101027185*^9, 
   3.822031106019862*^9}},ExpressionUUID->"f0ea126f-3d3c-4f23-9d02-\
e3f5441f5952"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{3.821859936383657*^9, 3.8220307976976748`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"2e16fea3-efa1-4af2-ab8d-a157cec2835e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "x", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "^", "5"}], "]"}], 
     RowBox[{
      RowBox[{"x", "^", "2"}], "/", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], "x"}], "]"}], "^", "3"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "x"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", 
        RowBox[{
         SuperscriptBox["w2", "2"], "/", "x"}]}], "+", 
       RowBox[{"2", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"1", "/", "x"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8218599425362453`*^9, 3.8218599618025417`*^9}, {
   3.821860196177987*^9, 3.821860200718741*^9}, {3.821860236614895*^9, 
   3.821860247012241*^9}, 3.821860294645158*^9, {3.8218603398767843`*^9, 
   3.8218603405411043`*^9}, {3.821860677867896*^9, 3.821860684621101*^9}, {
   3.8220311084968843`*^9, 
   3.8220311105940657`*^9}},ExpressionUUID->"d78658a8-e960-4024-9390-\
b73d53fafbde"],

Cell[BoxData[
 RowBox[{
  FractionBox["3092", "3465"], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["w2", "2"]}]}]], "Output",
 CellChangeTimes->{3.8218599634855013`*^9, 3.8218602504031563`*^9, 
  3.821860296010602*^9, 3.8218603417964897`*^9, 3.821860687405958*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"29da98be-7f96-40f9-8081-ff2bb9746ab9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", 
       SubscriptBox["r", "z"], ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"], 
     SuperscriptBox["t", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "5"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", "5"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.821859977618744*^9, 3.8218599880175247`*^9}, 
   3.822030799706977*^9, 
   3.822031122391943*^9},ExpressionUUID->"32884208-9ded-402e-a18e-\
709b34cfa954"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"24", " ", 
   SuperscriptBox["a", "2"]}]]], "Output",
 CellChangeTimes->{3.821859993790847*^9, 3.822030800292399*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"b4071031-a40a-4c8b-8b81-5a4172e0e390"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "t", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"], 
     SuperscriptBox["t", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"t", "^", "2"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"t", "^", "2"}]}], ")"}], "^", "2"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "a", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"Im", "[", "a", "]"}], "\[Equal]", "0"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8218599986206017`*^9, 3.821859999564025*^9}, 
   3.822030802411845*^9, {3.822031128228095*^9, 
   3.822031130288999*^9}},ExpressionUUID->"7a8cf439-bd96-4849-9ae3-\
7a284c40a979"],

Cell[BoxData[
 FractionBox["\[Pi]", 
  RowBox[{"2", " ", 
   SqrtBox["a"]}]]], "Output",
 CellChangeTimes->{3.821859999919256*^9, 3.8220308028272257`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"c275a729-edb3-447c-94ed-4e46a04bf198"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Section", " ", "3.6"}], ":", " ", 
     RowBox[{"V2", 
      RowBox[{"(", "x", ")"}], " ", "integral"}]}], ",", " ", 
    RowBox[{"terms", " ", "proportional", " ", "to", " ", 
     SuperscriptBox["rz", "5"], 
     SuperscriptBox["t", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], "^", "5"}], 
       RowBox[{"x", "^", "3"}]}], "]"}], "2", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "x"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.821860758768032*^9, 3.821860787306365*^9}, {
  3.8220311318773947`*^9, 
  3.822031134216243*^9}},ExpressionUUID->"0cd1b586-1d56-47ec-9bc0-\
8985a2b21559"],

Cell[BoxData[
 FractionBox["\[Pi]", "256"]], "Output",
 CellChangeTimes->{3.821860012665468*^9, 3.82186076360221*^9, 
  3.82186083131849*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e5bfa85f-c6bd-4dd3-80ee-a1375a87eca4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Section", " ", "3.8"}], ":", " ", 
   RowBox[{"higher", " ", "loops", " ", "cancellation"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.823499218873095*^9, 
  3.823499223979411*^9}},ExpressionUUID->"15832743-1c6c-4398-88b3-\
60a490040c6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Call", " ", "the", " ", "grassman", " ", "package"}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Get", "[", "\"\<grassmann.m\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fermion", "[", 
     RowBox[{
      RowBox[{"dz", "[", "_", "]"}], ",", 
      RowBox[{"dw", "[", "_", "]"}], ",", 
      RowBox[{"dt", "[", "_", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Boson", "[", 
     RowBox[{
      RowBox[{"z", "[", "_", "]"}], ",", 
      RowBox[{"w", "[", "_", "]"}], ",", 
      RowBox[{"t", "[", "_", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8221161561411*^9, 3.8221162140509577`*^9}, {
  3.822116443324986*^9, 
  3.8221164808586283`*^9}},ExpressionUUID->"c2b9f05b-7684-4d97-829a-\
79d2966c83dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "if", " ", "the", " ", "grassman", " ", "coordinates", " ", 
    "work"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"dz", "[", "1", "]"}], "**", 
    RowBox[{"dz", "[", "2", "]"}]}], "+", 
   RowBox[{
    RowBox[{"dz", "[", "2", "]"}], "**", 
    RowBox[{"dz", "[", "1", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.822116223587947*^9, 3.8221162310624123`*^9}, {
  3.822116453186849*^9, 
  3.8221164667228117`*^9}},ExpressionUUID->"f978d7fd-2783-4e39-b6b2-\
609ea6223cb0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8221162315707607`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"b03a16f3-a852-40b4-b2f7-dd5e05f7efb6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "numerator", " ", "of", " ", "the", " ", "5", "d", " ", 
    "gauge", " ", "boson", " ", "propagator"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", "[", "i", "]"}], "-", 
        RowBox[{"z", "[", "j", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dw", "[", "i", "]"}], "-", 
         RowBox[{"dw", "[", "j", "]"}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dt", "[", "i", "]"}], "-", 
         RowBox[{"dt", "[", "j", "]"}]}], ")"}]}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"w", "[", "i", "]"}], "-", 
        RowBox[{"w", "[", "j", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dz", "[", "i", "]"}], "-", 
         RowBox[{"dz", "[", "j", "]"}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dt", "[", "i", "]"}], "-", 
         RowBox[{"dt", "[", "j", "]"}]}], ")"}]}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"t", "[", "i", "]"}], "-", 
        RowBox[{"t", "[", "j", "]"}]}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dz", "[", "i", "]"}], "-", 
         RowBox[{"dz", "[", "j", "]"}]}], ")"}], "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dw", "[", "i", "]"}], "-", 
         RowBox[{"dw", "[", "j", "]"}]}], ")"}]}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.822116264567116*^9, 3.822116310458063*^9}, {
  3.822116483021091*^9, 3.8221164917050667`*^9}, {3.8221262611611032`*^9, 
  3.822126304802637*^9}, {3.8221281728213797`*^9, 3.822128177960937*^9}, {
  3.823499242208736*^9, 
  3.823499247567115*^9}},ExpressionUUID->"af9fe5f4-b518-4835-94b2-\
39b7045dfbca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Compute", " ", "the", " ", "product", " ", "of", " ", "three", " ", 
     "propagators", " ", "around", " ", "the", " ", "3"}], "-", 
    RowBox[{"point", " ", 
     RowBox[{"vertex", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "**", 
    RowBox[{"P", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "**", 
    RowBox[{"P", "[", 
     RowBox[{"4", ",", "3"}], "]"}]}], "//", "GExpand"}]}]], "Input",
 CellChangeTimes->{{3.822116327694092*^9, 3.82211634583965*^9}, {
  3.822116495165435*^9, 3.8221165047327757`*^9}, {3.82212642903516*^9, 
  3.8221264335613003`*^9}, {3.822126464488668*^9, 
  3.822126479582341*^9}},ExpressionUUID->"a45561cb-69f2-407d-9b12-\
681f0e54055e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.822116342050617*^9, 3.822116346327938*^9}, 
   3.822125584198861*^9, 3.822126309645134*^9, 3.822126436988367*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"46d74ff4-6d31-466a-87a4-140903bddba4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Compute", " ", "the", " ", "product", " ", "of", " ", "looping", " ", 
    "propagators", " ", "on", " ", "the", " ", 
    RowBox[{"leg", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "**", 
    RowBox[{"P", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}], "//", "GExpand"}]}]], "Input",
 CellChangeTimes->{{3.822126358504113*^9, 3.822126363961008*^9}, {
  3.82212639924931*^9, 3.822126412510026*^9}, {3.822126442964823*^9, 
  3.822126458465364*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8aee5ac0-e033-49d5-8320-b7ce246184fe"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.822126399587779*^9, {3.822128160924199*^9, 3.822128174417901*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"183fd776-a7d0-4980-a3f8-e22da3907f16"]
}, Open  ]]
},
WindowSize->{808, 662},
WindowMargins->{{Automatic, 267}, {-156, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f2c6bb00-4861-4312-a6b0-638bd0e8764f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1051, 29, 52, "Input",ExpressionUUID->"51b9c83e-b100-48f3-8623-4fae38213ccf"],
Cell[1634, 53, 484, 15, 62, "Output",ExpressionUUID->"1f4d978e-b21d-4f42-8ea6-1f3bdc8b200e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2155, 73, 1335, 35, 73, "Input",ExpressionUUID->"6b4ef2cb-c55b-4f5a-9e47-5f3a94b17560"],
Cell[3493, 110, 558, 16, 55, "Output",ExpressionUUID->"164276aa-eb4f-47c8-8a1e-37b8b0cdd6d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4088, 131, 1262, 34, 52, "Input",ExpressionUUID->"4c32f93b-b997-48e5-9d2b-821bad77532b"],
Cell[5353, 167, 504, 13, 55, "Output",ExpressionUUID->"ef2f9aa3-f727-4a0c-9eb1-b0013d1449d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5894, 185, 1352, 37, 74, "Input",ExpressionUUID->"052a5f90-3916-488b-a65d-bd5eb93c0cc1"],
Cell[7249, 224, 1029, 28, 65, "Output",ExpressionUUID->"4ace2f56-b2bb-47e5-80f6-f58cc4380fac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8315, 257, 1825, 42, 73, "Input",ExpressionUUID->"395eaf88-7bfd-4fad-8786-d80171383e1c"],
Cell[10143, 301, 492, 13, 53, "Output",ExpressionUUID->"ae9f633b-f795-4dd2-bf5b-ee3af1134b13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10672, 319, 1246, 31, 52, "Input",ExpressionUUID->"3cb1e87c-79cd-4dbc-a436-4731df22253b"],
Cell[11921, 352, 218, 5, 51, "Output",ExpressionUUID->"12f93a99-52a2-42d3-8a8a-a06cda45f863"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12176, 362, 1209, 30, 52, "Input",ExpressionUUID->"cf77020d-96a0-45c3-9e46-0b7fb8e3c6fb"],
Cell[13388, 394, 284, 6, 51, "Output",ExpressionUUID->"d7078d2f-c65a-4100-8227-aaa54cce2c6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13709, 405, 1453, 43, 70, "Input",ExpressionUUID->"f36b7855-ede2-49b8-a98e-3a2fde43e959"],
Cell[15165, 450, 454, 11, 55, "Output",ExpressionUUID->"0675d91d-7be7-4ba1-935a-8052828561bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15656, 466, 853, 23, 52, "Input",ExpressionUUID->"0f8ca688-d53b-4e15-8637-46b09f67fd91"],
Cell[16512, 491, 268, 7, 52, "Output",ExpressionUUID->"22836218-25b6-4257-99e7-5dc886a4386e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16817, 503, 1344, 35, 73, "Input",ExpressionUUID->"b71768a6-9f8d-45b0-a08c-642590c0e70b"],
Cell[18164, 540, 783, 23, 60, "Output",ExpressionUUID->"de565350-3bf4-4aea-8280-220aec6a2347"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18984, 568, 1304, 34, 52, "Input",ExpressionUUID->"8516cc23-bf08-425e-a4b3-01ee803d19f6"],
Cell[20291, 604, 198, 5, 51, "Output",ExpressionUUID->"9e5237b2-3347-449d-aae4-bf264672e496"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20526, 614, 1082, 30, 52, "Input",ExpressionUUID->"bd769a27-6687-4ff4-959b-b32ee98d2ec2"],
Cell[21611, 646, 239, 6, 51, "Output",ExpressionUUID->"39121ff6-cb77-46fe-9793-23b4a66ae5c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21887, 657, 996, 28, 52, "Input",ExpressionUUID->"aadd1aa2-3181-48d5-b28f-82b9ac065f21"],
Cell[22886, 687, 224, 4, 48, "Output",ExpressionUUID->"a13b1bfe-37ea-4cd3-ab93-fcd72e39c41d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23147, 696, 1103, 31, 52, "Input",ExpressionUUID->"b5eea4b1-c511-4eca-b6c1-6651e39ae229"],
Cell[24253, 729, 244, 6, 52, "Output",ExpressionUUID->"5584d020-9268-424f-a701-9b1153a2f72f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24534, 740, 1060, 30, 52, "Input",ExpressionUUID->"f0ea126f-3d3c-4f23-9d02-e3f5441f5952"],
Cell[25597, 772, 274, 7, 49, "Output",ExpressionUUID->"2e16fea3-efa1-4af2-ab8d-a157cec2835e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25908, 784, 1591, 45, 77, "Input",ExpressionUUID->"d78658a8-e960-4024-9390-b73d53fafbde"],
Cell[27502, 831, 344, 7, 51, "Output",ExpressionUUID->"29da98be-7f96-40f9-8081-ff2bb9746ab9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27883, 843, 1089, 32, 52, "Input",ExpressionUUID->"32884208-9ded-402e-a18e-709b34cfa954"],
Cell[28975, 877, 244, 6, 52, "Output",ExpressionUUID->"b4071031-a40a-4c8b-8b81-5a4172e0e390"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29256, 888, 1118, 32, 52, "Input",ExpressionUUID->"7a8cf439-bd96-4849-9ae3-7a284c40a979"],
Cell[30377, 922, 237, 6, 51, "Output",ExpressionUUID->"c275a729-edb3-447c-94ed-4e46a04bf198"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30651, 933, 952, 28, 52, "Input",ExpressionUUID->"0cd1b586-1d56-47ec-9bc0-8985a2b21559"],
Cell[31606, 963, 220, 4, 48, "Output",ExpressionUUID->"e5bfa85f-c6bd-4dd3-80ee-a1375a87eca4"]
}, Open  ]],
Cell[31841, 970, 304, 8, 30, "Input",ExpressionUUID->"15832743-1c6c-4398-88b3-60a490040c6e"],
Cell[32148, 980, 971, 26, 115, "Input",ExpressionUUID->"c2b9f05b-7684-4d97-829a-79d2966c83dc"],
Cell[CellGroupData[{
Cell[33144, 1010, 578, 16, 52, "Input",ExpressionUUID->"f978d7fd-2783-4e39-b6b2-609ea6223cb0"],
Cell[33725, 1028, 150, 2, 34, "Output",ExpressionUUID->"b03a16f3-a852-40b4-b2f7-dd5e05f7efb6"]
}, Open  ]],
Cell[33890, 1033, 1984, 59, 94, "Input",ExpressionUUID->"af9fe5f4-b518-4835-94b2-39b7045dfbca"],
Cell[CellGroupData[{
Cell[35899, 1096, 829, 21, 52, "Input",ExpressionUUID->"a45561cb-69f2-407d-9b12-681f0e54055e"],
Cell[36731, 1119, 243, 3, 34, "Output",ExpressionUUID->"46d74ff4-6d31-466a-87a4-140903bddba4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37011, 1127, 670, 16, 52, "Input",ExpressionUUID->"8aee5ac0-e033-49d5-8320-b7ce246184fe"],
Cell[37684, 1145, 198, 3, 34, "Output",ExpressionUUID->"183fd776-a7d0-4980-a3f8-e22da3907f16"]
}, Open  ]]
}
]
*)


